Singular effect of linkage on long term genetic gain in the infinitesimal model

During the founding of the field of quantitative genetics, Fisher formulated in 1918 his ``infinitesimal model'' that provided a novel mathematical framework to describe the Mendelian transmission of quantitative traits. If the infinitely many genes in that model are assumed to segregate independently during reproduction, corresponding to having no linkage, directional selection asymptotically leads to a constant genetic gain at each generation. In reality, genes are subject to strong linkage because they lie on chromosomes and thus segregate in a correlated way. Various approximations have been used in the past to study that more realistic case of the infinitesimal model with the expectation that the asymptotic gain per generation is modestly decreased. To treat this system even in the strong linkage limit, we take the genes to lie on continuous chromosomes. Surprisingly, the consequences of genetic linkage are in fact rather singular, changing the nature of the long-term gain per generation: the asymptotic gain vanishes rather than being simply decreased. Nevertheless, the per-generation gain tends to zero sufficiently slowly for the total gain, accumulated over generations, to be unbounded.

==> SupplementaryMaterials_scripts/analysis.r <==

data1 <- readRDS("sigmaSquare2_N16383_log2Gen21_alpha1.6.rds")
data2 <- readRDS("sigmaSquare2_N32767_log2Gen21_alpha1.6.rds")
data3 <- readRDS("sigmaSquare2_N65535_log2Gen21_alpha1.6.rds")
data4 <- readRDS("sigmaSquare2_N131071_log2Gen21_alpha1.6.rds")
data5 <- readRDS("sigmaSquare2_N262143_log2Gen21_alpha1.6.rds")
data6 <- readRDS("sigmaSquare2_N524287_log2Gen21_alpha1.6.rds")


#write.table(data1, file = "sigmaSquare2_N16383_log2Gen21_alpha1.6.txt", col.names = FALSE, row.names = FALSE)
#write.table(data2, file = "sigmaSquare2_N32767_log2Gen21_alpha1.6.txt", col.names = FALSE, row.names = FALSE)
#write.table(data3, file = "sigmaSquare2_N65535_log2Gen21_alpha1.6.txt", col.names = FALSE, row.names = FALSE)
#write.table(data4, file = "sigmaSquare2_N131071_log2Gen21_alpha1.6.txt", col.names = FALSE, row.names = FALSE)
#write.table(data5, file = "sigmaSquare2_N262143_log2Gen21_alpha1.6.txt", col.names = FALSE, row.names = FALSE)
#write.table(data6, file = "sigmaSquare2_N524287_log2Gen21_alpha1.6.txt", col.names = FALSE, row.names = FALSE)

sigmaSquare <- list(data1,data2,data3,data4,data5,data6)

mlty <- length(sigmaSquare):1
mcol <- rainbow(21+1)
g1 <- 0
nbSite = 250 #100000

## plot of the variance sigma2 vs the sites (index)
## do not show all of the sites
## plot one line per N
## FIGURE 2 of the preprint
pdf("variance_vs_site_zoom.pdf", width = 14, height = 14)

for(i in 1:length(sigmaSquare)) {

    N <- dim(sigmaSquare[[i]])[1] -1
    log2Generations <- dim(sigmaSquare[[i]])[2]-1

    odds <- seq(2,N,by=2)  # odd sites because origin is at index = 1

    # First, the qualitative shape (no rescaling)
    for(log2gen in g1:log2Generations) {
       if(i == 1 & log2gen == g1) plot(odds,sigmaSquare[[i]][odds, 1+log2gen] , xlab="site_index", ylab="variance", xlim=c(0,nbSite), ylim=c(0,1), type="l", col=mcol[log2gen+1], lty = mlty[i])
       points(odds, sigmaSquare[[i]][odds,1+log2gen], type="l", col=mcol[log2gen+1], lty = mlty[i])
    }
}

legend("topright", legend = c(paste0("g = 2^", 0:21),"",paste("N =", c(16383,32767,65535,131071,262143,524287))), col = c(mcol, "white", rep("black",6)), lty = c(rep(1,23),mlty), ncol = 3)

dev.off()




#### ----------------------------------------------
## fit

fit <- vector("list", length(sigmaSquare))
mcol <- c("green4","cyan","blue","purple","red","black")

## fit the sigma2 with a function (actually 1-sigma2)
## we found that a function in A/x + B/(log2(x)*x^1.5 fitted best the data
## with generation = 2^x
## check the fit for all N
## and look at the best values for A and B
## lastly, plot the different sigma2 and the fit on the same plot
## FIGURE 3 of the preprint
pdf("fit.pdf")

for(i in 1:length(sigmaSquare)) {
    x <- 6:17
    y <- 1 - unlist(sigmaSquare[[i]][1,x+1])
    fit[[i]] <- nls(y ~ A/x + B/(log2(x)*x^1.5), start = list(A = 1.4, B = -2))

    x2 <- seq(from = 6, to = 17, by = 0.01)
    y2 <- predict(fit[[i]],list(x = x2))
    x3 <- seq(from = 0, to = 21, by = 0.01)
    y3 <- predict(fit[[i]],list(x = x3))

    x <- 0:21
    y <- 1 - unlist(sigmaSquare[[i]][1,x+1])

    if(i == 1) plot(x,y*x, ylim =c(0,2), col = mcol[i])
    points(x,y*x, ylim =c(0,2),col = mcol[i])
    lines(x2,y2*x2, col = mcol[i])
    lines(x3,y3*x3, col = mcol[i], lty = 2)
}

legend("topleft", legend = paste("N =", c(16383,32767,65535,131071,262143,524287)), col = mcol, lty = 1)

dev.off()

## extrapolation in N for a given g

N <- c(16383,32767,65535,131071,262143,524287)

data <- sapply(sigmaSquare, function(x) x[1,19+1])
epsilon <- 9

plot(N,round(data,epsilon), type = "b", ylim = c(min(data, na.rm = TRUE)-10^-epsilon, max(data, na.rm = TRUE)+10^-epsilon))
abline(h = max(round(data,epsilon)), col = "red")


               
#### ----------------------------------------------
## plot sigma2 vs g for the different N

N <- c(16383,32767,65535,131071,262143,524287)
mcol <- c("green4","cyan","blue","purple","red","black")

data <- sapply(sigmaSquare, function(x) unlist(x[1,]))

pdf("VarVsGeneration.pdf")
for(i in 1:length(data)) {
  x <- 0:(length(data[[i]])-1)
  if(i == 1) plot(x, data[[i]], col = mcol[i], type = "b", xlim = c(0,21), xlab = "generation (power of two)", ylab = "1-variance")
  points(x, data[[i]], col = mcol[i], type = "b")
}
legend("topleft", legend = paste("N =", c(16383,32767,65535,131071,262143,524287)), col = mcol, lty = 1)
dev.off()



#### ----------------------------------------------
#### ----------------------------------------------
## evolution of the mean mu (selection: alpha = 1.6)


data <- read.table("mu2_N16383_log2Gen21_alpha1.6.txt", fill = TRUE, header = FALSE, col.names = c("row", "generation", "mu"))
data <- data[seq(2, nrow(data), by = 2), -1]
data$generation <- as.numeric(data$generation)
data1 <- data
data <- read.table("mu2_N32767_log2Gen21_alpha1.6.txt", fill = TRUE, header = FALSE, col.names = c("row", "generation", "mu"))
data <- data[seq(2, nrow(data), by = 2), -1]
data$generation <- as.numeric(data$generation)
data2 <- data
data <- read.table("mu2_N65535_log2Gen21_alpha1.6.txt", fill = TRUE, header = FALSE, col.names = c("row", "generation", "mu"))
data <- data[seq(2, nrow(data), by = 2), -1]
data$generation <- as.numeric(data$generation)
data3 <- data
data <- read.table("mu2_N131071_log2Gen21_alpha1.6.txt", fill = TRUE, header = FALSE, col.names = c("row", "generation", "mu"))
data <- data[seq(2, nrow(data), by = 2), -1]
data$generation <- as.numeric(data$generation)
data4 <- data
data <- read.table("mu2_N262143_log2Gen21_alpha1.6.txt", fill = TRUE, header = FALSE, col.names = c("row", "generation", "mu"))
data <- data[seq(2, nrow(data), by = 2), -1]
data$generation <- as.numeric(data$generation)
data5 <- data
data <- read.table("mu2_N524287_log2Gen21_alpha1.6.txt", fill = TRUE, header = FALSE, col.names = c("row", "generation", "mu"))
data <- data[seq(2, nrow(data), by = 2), -1]
data$generation <- as.numeric(data$generation)
data6 <- data

mu <- list(data1,data2,data3,data4,data5,data6)
N <- c(16383,32767,65535,131071,262143,524287)
mcol <- c("green4","cyan","blue","purple","red","black")

for(i in 1:length(mu)) {
  if(i == 1) plot(mu[[i]]$generation, mu[[i]]$mu, col = mcol[1], type = "b")
  points(mu[[i]]$generation, mu[[i]]$mu, col = mcol[i], type = "b")
}

legend("topleft", legend = paste("N =", N), col = mcol, lty = 1)


#############################
## with different mu

data <- read.table("mu2_N16383_log2Gen21_alpha100.txt", fill = TRUE, header = FALSE, col.names = c("row", "generation", "mu"))
data <- data[seq(2, nrow(data), by = 2), -1]
data$generation <- as.numeric(data$generation)
data1 <- data
data <- read.table("mu2_N16383_log2Gen21_alpha0.1.txt", fill = TRUE, header = FALSE, col.names = c("row", "generation", "mu"))
data <- data[seq(2, nrow(data), by = 2), -1]
data$generation <- as.numeric(data$generation)
data2 <- data
data <- read.table("mu2_N16383_log2Gen21_alpha1.txt", fill = TRUE, header = FALSE, col.names = c("row", "generation", "mu"))
data <- data[seq(2, nrow(data), by = 2), -1]
data$generation <- as.numeric(data$generation)
data3 <- data
data <- read.table("mu2_N16383_log2Gen21_alpha10.txt", fill = TRUE, header = FALSE, col.names = c("row", "generation", "mu"))
data <- data[seq(2, nrow(data), by = 2), -1]
data$generation <- as.numeric(data$generation)
data4 <- data
data <- read.table("mu2_N16383_log2Gen21_alpha1.6.txt", fill = TRUE, header = FALSE, col.names = c("row", "generation", "mu"))
data <- data[seq(2, nrow(data), by = 2), -1]
data$generation <- as.numeric(data$generation)
data5 <- data

mu <- list(data1,data2,data3,data4,data5,data6)
alpha <- c(1.6, 5, 10, 15, 20, 25)
mcol <- c("green4","cyan","blue","purple","red","black")

for(i in 1:length(mu)) {
  if(i == 1) plot(mu[[i]]$generation, mu[[i]]$mu, col = mcol[1], type = "b")
  points(mu[[i]]$generation, mu[[i]]$mu, col = mcol[i], type = "b")
}

legend("topleft", legend = paste("alpha =", alpha), col = mcol, lty = 1)


==> SupplementaryMaterials_scripts/recurrence_variances.r <==
# 28/10/2020
# updated 27-10-2020 to ensure that the FFTs are done only on lattices that are
# powers of 2
# To parallelize the code, could separate out even and odd for the part
# of the code that exploits the gamma and delta coefficients, but one would also
# require parallelisation of the FFTs.
#
# Code based on following not the variances but (1 - variances)
# The iteration equations are the same mathematically, only the boundary 
# estimates and the resetting at the origin change.
# Thus interpret in all this code "sigma2" as being in fact "1-variance"
# This has advantages for numerical accuracy in the far away regions and also
# allows one to easily get the first (1:n^2) and second (1/n^4) analytic 
# corrections to the asymptotic (null) value.

# Note: sum_{n=0}^{infinity} 1/(2n+1)**2 = pi**2/8 = 1.233701
# If we sum over n also negative, the result is double, that is pi**2/4
# The iteration of the variances uses the kernal 
#   K(n,m) = 2/pi^2 1/(distance(n,m))^2  (distance odd)
# because only half of the matter diffuses out, the other half stays put.

# In this code, we use a first lattice (for the variances) ranging from -N 
# to +N (2N+1 sites) that is symmetric and contains the
# (complex Gaussian) variances of the k'th Fourier mode of the genetic value.
# In the mathematical iteration, we need to calculate for each n in [-N,+N]
#   sum_m K(n,m) var(m)
# where m ranges from -infinity to +infinity. Numerically, this sum is 
# broken down into two parts: the one where the site "m" is on the lattice [-N,+N]
# and one where it is beyond. For that second case, we replace var(m) by its 
# approximation (terms gamma/m^2 and delta/m^4) and the sum is then just 
# gamma times a look-up plus delta times another look-up.
# The sum where m belongs to [-N,+N] is done via FFT and requires that one
# extend the lattice so that K(n,m) does not pick up spurious terms. This lattice
# extension is of size 4N+4 (because 2(2N+1) won't work) and it is that lattice 
# size that must be a power of 2 to have a fast FFT calculation.
# 

# R CMD BATCH --no-save --no-restore '--args N=511 log2Generations=17' recurrence_variances.r out.out &

args=(commandArgs(TRUE))
if(length(args)==0){
  print("No arguments supplied.")
  N <- 524287
  log2Generations <- 21 
  alpha <- 1.6
}else{
  for(i in 1:length(args)){
    eval(parse(text=args[[i]]))
  }
}


build_reference_contribution_1_over_m2_and_m4 <- function(N,CUTOFF) {
  # reference_contribution_from_outside_grid is up to a factor the part of the 
  # infinite sum coming from outside the grid.
  # For any n on the grid (n in [-N, N]) it is defined as 
  # Sum_m K(n,m)/ (m^2 or m^4) for m outside of the grid and where
  # K(n,m) is the kernal = 2/pi^2 1/(distance(n,m))^2 if this distance is odd, 0 otherwise

  # Here it seems that we could store the result just for the sites to the right of 
  # the origin to save a factor 2 is memory space.
  # Code verifications: m2 same as in older code, m4 in agreement with direct calculation when n=0

  reference_contribution_from_outside_grid_1_over_m2 <- rep(NA, 2*N+1)
  reference_contribution_from_outside_grid_1_over_m4 <- rep(NA, 2*N+1)
  for(n in 0:N) {
    vectplus <- rep(1,CUTOFF)
    vectplus <- vectplus/ ((N-n+1):(N+CUTOFF-n))^2    # this is the K(n,m) factor
    vectplus2 <- vectplus/ ((N+1):(N+CUTOFF))^2       # this is the 1/m^2 factor  
    vectplus4 <- vectplus/ ((N+1):(N+CUTOFF))^4       # this is the 1/m^4 factor  
    vectmoins <- rep(1,CUTOFF)
    vectmoins <- vectmoins/ ((N+n+1):(N+CUTOFF+n))^2
    vectmoins2 <- vectmoins/ ((N+1):(N+CUTOFF))^2
    vectmoins4 <- vectmoins/ ((N+1):(N+CUTOFF))^4

    if(n %% 2 == 0) {
      if(N %% 2 == 0) {
        contribution2 <- sum(vectplus2[seq(from = 1, to = CUTOFF, by = 2)]) + sum(vectmoins2[seq(from = 1, to = CUTOFF, by = 2)]) 
        contribution4 <- sum(vectplus4[seq(from = 1, to = CUTOFF, by = 2)]) + sum(vectmoins4[seq(from = 1, to = CUTOFF, by = 2)]) 
      }
      if(N %% 2 != 0) {
        contribution2 <- sum(vectplus2[seq(from = 2, to = CUTOFF, by = 2)]) + sum(vectmoins2[seq(from = 2, to = CUTOFF, by = 2)]) 
        contribution4 <- sum(vectplus4[seq(from = 2, to = CUTOFF, by = 2)]) + sum(vectmoins4[seq(from = 2, to = CUTOFF, by = 2)]) 
      }
    }
    if(n %% 2 != 0) {
      if(N %% 2 == 0) {
        contribution2 <- sum(vectplus2[seq(from = 2, to = CUTOFF, by = 2)]) + sum(vectmoins2[seq(from = 2, to = CUTOFF, by = 2)]) 
        contribution4 <- sum(vectplus4[seq(from = 2, to = CUTOFF, by = 2)]) + sum(vectmoins4[seq(from = 2, to = CUTOFF, by = 2)]) 
      }
      if(N %% 2 != 0) {
        contribution2 <- sum(vectplus2[seq(from = 1, to = CUTOFF, by = 2)]) + sum(vectmoins2[seq(from = 1, to = CUTOFF, by = 2)]) 
        contribution4 <- sum(vectplus4[seq(from = 1, to = CUTOFF, by = 2)]) + sum(vectmoins4[seq(from = 1, to = CUTOFF, by = 2)]) 
      }
    }
    reference_contribution_from_outside_grid_1_over_m2[N+1+n] <- contribution2
    reference_contribution_from_outside_grid_1_over_m4[N+1+n] <- contribution4
  }
  reference_contribution_from_outside_grid_1_over_m2[1:N] <- reference_contribution_from_outside_grid_1_over_m2[(2*N+1):(N+2)]
  reference_contribution_from_outside_grid_1_over_m4[1:N] <- reference_contribution_from_outside_grid_1_over_m4[(2*N+1):(N+2)]
  return(list((2/pi^2)*reference_contribution_from_outside_grid_1_over_m2, (2/pi^2)*reference_contribution_from_outside_grid_1_over_m4))
}  

get_gammas_deltas <- function(N,sigma2) {
  # Estimation of the parameters gamma and delta for the profile passed.
  # In the tails, we assume the profile behaves as gamma/m^2 + delta/m^4, separately 
  # for even and odd sites. The two gammas and two deltas are estimated via
  # the sites at N and 7N/8 to the left of the origin, based on the system
  #  ( 1/d1^2    1/d1^4 ) ( gamma )    =   ( sigma2(site1)  ) 
  #  ( 1/d2^2    1/d2^4 ) ( delta )    =   ( sigma2(site2)  ) 
  # so that sigma2 at each site is asymptotically the sum of a part in 1/m^2 and a part in 1/m^4
  # case of even sublattice
  if(N %% 2 == 0) {
    siteN <- 1
    site7Nover8 <- 2*round(N/16)+1
  }
  if(N %% 2 != 0) {
    siteN <- 2
    site7Nover8 <- 2*round(N/16)
  } 
  d1 <- N+1-siteN
  d2 <- N+1-site7Nover8
  determinant <- (1/d2^2 - 1/d1^2) / (d1*d1*d2*d2)
  gamma_even <- (sigma2[siteN]/d2^4 - sigma2[site7Nover8]/d1^4)/determinant
  delta_even <- (-sigma2[siteN]/d2^2 + sigma2[site7Nover8]/d1^2)/determinant
  # case of odd sublattice
  siteN <- siteN+1
  site7Nover8 <- site7Nover8 + 1
  d1 <- N+1-siteN
  d2 <- N+1-site7Nover8
  determinant <- (1/d2^2 - 1/d1^2) / (d1*d1*d2*d2)
  gamma_odd <- (sigma2[siteN]/d2^4 - sigma2[site7Nover8]/d1^4)/determinant
  delta_odd <- (-sigma2[siteN]/d2^2 + sigma2[site7Nover8]/d1^2)/determinant

  return(list(gamma_even,gamma_odd,delta_even,delta_odd))
}

selectionRound <- function(N, mu, alpha, sigma2, reference_contribution_from_outside_grid_1_over_m2, reference_contribution_from_outside_grid_1_over_m4, TdiffusionFT, extendedSigma2) {  
  # reference_contribution_from_outside_grid is up to a factor the part of the infinite sum coming from outside the grid
  # For any n on the grid (n in [-N, N]) it is defined as Sum_m K(n,m)/ (m^2 or m^4) for m outside of the grid and
  # where K(n,m) is the kernal = 2/pi^2 1/(distance(n,m))^2 if this distance is odd, 0 otherwise 
  
  newSigma2 <- rep(NA, 2*N+1)               # Ultimately it may be good to not have that factor 2 of redundancy
                                            # but since in practice it is not memory that is limiting probably
                                            # there is no point in reducing this redundancy
  
  # selection
  mu <- mu + alpha*sqrt(sigma2[N+1])        # Select for individuals that are alpha (current) standard deviations better than the current mean

#sigma2 <- rep(0, 2*N+1) 

  sigma2[N+1] <- 1                          # Using that selection rather than truncation selection keeps all the distributions Gaussian
                                            # Note this Dirac delta function selection can be interpreted as a Gaussian selection with infinitesimal width
  

  # In this function, apply one iteration of the recurrence on the quantities (1-variances here)      
                    
  # First deal with the sites present on the lattice
  # To do the convolution within the sites kept explicitly, we resort to FFT
  # The current set of sites is embedded in a lattice of double the size plus 2 extra sites
  # so that we have 2(2N+1)+2 sites in total, 
  # that is 2^p = 4*(N+1) with periodic boundary conditions
  # On these additional sites we set the variances to 0 so that the
  # convolution on the whole extended lattice gives exactly the convolution
  # of the internal sites
  
  extendedSigma2[(N+2):(N+1+2*N+1)] <- sigma2

    
  extendedSigma2FT <- fft(extendedSigma2, inverse = FALSE)
  
  vectProduct <- extendedSigma2FT * TdiffusionFT
  
  extendedSigma2 <- Re(fft(vectProduct, inverse = TRUE)/(2*(2*N+2)))
  newSigma2 <- 0.5*sigma2 + extendedSigma2[(N+2):(N+2*N+2)]



  # Moving the next part out of the previous loop hardly improves the speed, clearly
  # cpu time is dominated but the sum above (and numbers are exactly the same)

  # Second deal with the contributions from the sites not present on the lattice
  # Need to get the fits to tails of the form gamma/m^2 + delta/m^4, separately 
  # for even and odd sites.
  gammas_deltas <- get_gammas_deltas(N,sigma2)
  gamma_even <- gammas_deltas[[1]]
  gamma_odd  <- gammas_deltas[[2]]
  delta_even <- gammas_deltas[[3]]
  delta_odd  <- gammas_deltas[[4]]

  RightSeqImpair <- N+1+seq(from = 1, to = N, by = 2)
  RightSeqPair <- N+1+seq(from = 0, to = N, by = 2)
  newSigma2[RightSeqImpair] <- newSigma2[RightSeqImpair] + gamma_even*reference_contribution_from_outside_grid_1_over_m2[RightSeqImpair] +
delta_even*reference_contribution_from_outside_grid_1_over_m4[RightSeqImpair]
  newSigma2[RightSeqPair] <- newSigma2[RightSeqPair] + 
gamma_odd*reference_contribution_from_outside_grid_1_over_m2[RightSeqPair] +
delta_odd*reference_contribution_from_outside_grid_1_over_m4[RightSeqPair]
  # Note: for constructing g=1 profile, gamma=delta=0
  # for constructing g=2 profile, gamma_odd = 0.2026423, others = 0
  # for constructing g=3 profile, gamma_odd is 2/3 of before, delta_odd=0 (to machine precision)
  # at that generation gamma_even is unchanged because pure Cauchy diffusion leads to its doubling
  # but only half of odd profile participates to diffusion

  newSigma2[1:N] <- newSigma2[(2*N+1):(N+2)]       # Use symmetry to half CPU time

  return(list(mu, newSigma2))
}

########################################################################
########################################################################     
###                  MAIN PART OF THE CODE                          ####
########################################################################
########################################################################

# Probably should take N greater than Generations

##! N <- 511  # Your proposed value of N
# Readjust so that 4(N+1) = 2^pow:
pow <- round(log2(4*(N+1)))
N = 2**(pow-2) - 1  # Readjusted value so that the FFT is efficient
print(N)


reference_contribution_from_outside_grid <- build_reference_contribution_1_over_m2_and_m4(N,100000)
reference_contribution_from_outside_grid_1_over_m2 <- reference_contribution_from_outside_grid[[1]]
reference_contribution_from_outside_grid_1_over_m4 <- reference_contribution_from_outside_grid[[2]]


# These contributions are peaked for "n" at the borders of the grid as anticipated.
# plot(reference_contribution_from_outside_grid_1_over_m2)

sigma2 <- rep(NA, 2*N+1)

# Proposed modified initial conditions to reduce transient behavior
# sigma2[N+1] <- 0.95  # value at origin, in fact this is not used since it
                    # it is reset to 0 at each time step (we use variances here, not 1-variances)
# for all the rest, use a hyperbolic tangent function with scale "scale"
# scale <- 0.01 
# sigma2[(N+2):(2*N+1)] = 1 - (exp(scale*(1:N))-exp(-scale*(1:N)))/(exp(scale*(1:N))+exp(-scale*(1:N)))
# sigma2[1:N] = sigma2[(2*N+1):(N+2)]
# That law does not lead to good results, indeed the curves go down and then back up. Clearly
# the shape at long times is more like exp(-x/L) than a Gaussian: this 1/distance**2 diffusion
# does not lead to a curve with an inflexion point => would have to change this initial shape, e.g.,
# 1 - 1 / (1 *  x**2)

# Can also use instead the usual initial conditions to control the first generations
sigma2 <- rep(0, 2*N+1)   #  0 because here we work with 1 - variance

# alpha <- 1.6  # selection point: we keep only parents that have a value alpha*current_standard_deviation above current mean.
mu <- 0     # initial value of the mean in the distribution of genetic values

##! log2Generations <- 17
Generations <- 2**log2Generations    # total number of iterations to use
listMu <- rep(NA,Generations+1)
g <- Generations

sigmaSquare <- data.frame(matrix(NA, ncol = (1+log2Generations), nrow = N+1))  # only store the right half of grid
names(sigmaSquare) <- 1:(1+log2Generations)      #  column names are just 1 plus the log2 generation number
row.names(sigmaSquare) <- 0:N  #  row names are the index of (n)

gammas_deltas <- data.frame(matrix(NA, ncol = 4, nrow = (1+log2Generations)))  
row.names(gammas_deltas) <- 1:(1+log2Generations)      #  row names are just 1 + the log2 generation number
names(gammas_deltas) <- c("gamma_even","gamma_odd","delta_even","delta_odd")  #  column names 

listSigma0 <- rep(NA, g)

## do the diffusion and its FFT before the for loop -> gain of time
seqImpair <- seq(from = 1, to = 2*N, by = 2)
Tdiffusion <- rep(0, 4*(N+1))
Tdiffusion[1 + seqImpair] <- 1/(seqImpair)^2 
Tdiffusion[2*(2*N+2)+1-seqImpair] <- 1/seqImpair^2
Tdiffusion <- Tdiffusion*2/pi^2
TdiffusionFT <- fft(Tdiffusion, inverse = FALSE)

## avoid memory allocation to extendedSigma2 at every generation
extendedSigma2 <- rep(0,4*(N+1))  # Think of circular lattice having:
# (N+1) sites at 0, then the 2N+1 sites for the sigmas, then again (N+1) sites and finally
# the "image" of site "0" to make the 4(N+1) sites 


time <- proc.time()

for (j in 1:g) {
  generation <- selectionRound(N, mu, alpha, sigma2,reference_contribution_from_outside_grid_1_over_m2,reference_contribution_from_outside_grid_1_over_m4, TdiffusionFT, extendedSigma2)
  mu <- as.vector(generation[[1]])
  sigma2 <- as.vector(generation[[2]])
  listMu[j] <- mu
  listSigma0[j]<-sigma2[N+1]
  # Store and save to disk the profiles if j is a power of 2
  log2gen <- log(j)/log(2)
  if(j == 2**floor(log2gen)) {
    # compute the gammas and deltas for this generation (not the previous one)
    these_gammas_deltas <- get_gammas_deltas(N,sigma2)
    gammas_deltas[1+floor(log2gen),1] <- these_gammas_deltas[[1]]
    gammas_deltas[1+floor(log2gen),2] <- these_gammas_deltas[[2]]
    gammas_deltas[1+floor(log2gen),3] <- these_gammas_deltas[[3]]
    gammas_deltas[1+floor(log2gen),4] <- these_gammas_deltas[[4]]
    sigmaSquare[,1+floor(log2gen)] <- sigma2[(N+1):(2*N+1)]  # we only store the iterations that are powers of 2
    saveRDS(sigmaSquare, file=paste("sigmaSquare2_N",N,"_log2Gen",log2Generations,"_alpha", alpha, ".rds",sep=""))
    write.table(matrix(c(j,mu),nrow=1), file=paste("mu2_N",N,"_log2Gen",log2Generations,"_alpha", alpha, ".txt",sep=""), append = TRUE)
  }
  if(j <= 10000)  write.table(matrix(c(j,mu),nrow = 1), file=paste("mu2_N",N,"_log2Gen",log2Generations,"_alpha", alpha, ".txt",sep=""), append = TRUE)
  if(j <= 10000)  write.table(matrix(c(j,sigma2[N+1]),nrow = 1), file=paste("mu2_N",N,"_log2Gen",log2Generations,"_alpha", alpha, ".txt",sep=""), append = TRUE)
}

cputime <- proc.time() - time



cputime

# Summary of CPU times in seconds (loop over g) for different N and log2gen
#  N \ log2gen   14     15      16      17
#      500       56     116            466
#     1000              405           1559
#     2000             1490
#     3000                      6769
#     4000
#     6000                     25806

# Now using the 4(N+1) being a power of 2
# Summary of times in seconds for different N and log2gen
#  N \ log2gen   14     15      16      17
#      511       3.4    6.9             27.6
#     1023       6.5   13.3             52.5
#     2000             
#     3000                      
#     4000
#     6000                     




